A universal niche geometry governs the response of ecosystems to environmental perturbations

How ecosystems respond to environmental perturbations is a fundamental question in ecology, made especially challenging due to the strong coupling between species and their environment. Here, we introduce a theoretical framework for calculating the steady-state response of ecosystems to environmental perturbations in generalized consumer-resource. Our construction is applicable to a wide class of systems, including models with non-reciprocal interactions, cross-feeding, and non-linear growth/consumption rates. Within our framework, all ecological variables are embedded into four distinct vector spaces and ecological interactions are represented by geometric transformations between these spaces. We show that near a steady state, such geometric transformations directly map environmental perturbations - in resource availability and mortality rates - to shifts in niche structure. We illustrate these ideas in a variety of settings including a minimal model for pH-induced toxicity in bacterial denitrification. We end by discussing the biological implications of our framework. In particular, we show that it is extremely difficult to distinguish cooperative and competitive interactions by measuring species' responses to external perturbations.

==> code_to_submit/denit_gen_spec_diff_systematic_full.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from scipy.integrate import odeint\n",
    "import matplotlib.pyplot as plt\n",
    "import math"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Define the model equations\n",
    "def microbial_model(y, t, g, l, c, e, m, kappa, omega, D):\n",
    "    N = y[:2]\n",
    "    R = y[2:]\n",
    "    \n",
    "    # Species growth term\n",
    "    growth_term = (c @ R) * (1 - l) - m\n",
    "    \n",
    "    # Resource consumption and production term\n",
    "    consumption_term = N @ (e * R)\n",
    "    production_term = np.sum([l * np.dot(D, (c[i, :] * R)) * N[i] for i in range(len(N))], axis=0)\n",
    "\n",
    "    # Differential equations\n",
    "    dN = N * g * (growth_term)\n",
    "    dR = kappa - omega * R - consumption_term + production_term\n",
    "\n",
    "    return np.concatenate([dN, dR])\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "denit_D = np.array([[0.0, 0.0, 0.0],\n",
    "                    [1.0, 0.0, 0.0],\n",
    "                    [0.0, 0.0, 0.0]]\n",
    "                  )\n",
    "pH_neutral = 7.0\n",
    "pH_min = 1.0\n",
    "\n",
    "                  \n",
    "def sampleE(k=2.0):\n",
    "    '''\n",
    "    Samples a new denitrification impact matrix as per \n",
    "    tradeoff in Kyle's paper.\n",
    "    \n",
    "    The k parameter controls the curvature.\n",
    "    '''\n",
    "    d = 1.0\n",
    "    a = 1.0\n",
    "\n",
    "    ne = []\n",
    "    for _ in range(S):\n",
    "        rA = np.random.uniform()\n",
    "        rI = a * ((d - (rA/a)**k)**(1/k))\n",
    "\n",
    "        ne.append([rA, rI, 0.0])\n",
    "    \n",
    "    return np.array(ne)\n",
    "\n",
    "def sampleC(E, pH=7.0):\n",
    "    nc = E.copy()\n",
    "    for sp in range(E.shape[0]):\n",
    "        if pH > pH_min:\n",
    "            nc[sp] *= ((pH - pH_min) / (pH_neutral - pH_min))\n",
    "    \n",
    "    return np.array(nc)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "S = 2   # Number of species\n",
    "M = 3   # Number of resources"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# General systematic case"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [],
   "source": [
    "delNs = {}\n",
    "NUM_SAMPLES = 50\n",
    "\n",
    "for deg_generalism in [0.6, .0]:\n",
    "    this_delNs = []\n",
    "    for _ in range(NUM_SAMPLES):\n",
    "        N1 = [0.0]\n",
    "        N2 = [0.0]\n",
    "        \n",
    "        while (np.isclose(N1[-1],0.0) and np.isclose(N2[-1], 0.0)):\n",
    "            e = sampleE(k=2.0)                          # Impact matrix\n",
    "            D = denit_D   \n",
    "            k = np.random.normal(0.6, 0.1, S)          # Growth rate\n",
    "            # if deg_generalism != 0.0:\n",
    "            off_diags = np.random.normal(deg_generalism, 0.05, S)  # Off-diagonal terms\n",
    "            # else:\n",
    "                # off_diags = np.random.normal(deg_generalism, 0.00, S)  # Off-diagonal terms\n",
    "            e = np.array([[k[0], off_diags[0], 0.0],\n",
    "                         [off_diags[1], k[1], 0.0]])\n",
    "\n",
    "            old_pH = 7.0\n",
    "            c = sampleC(e, pH=old_pH)   # Consumption matrix at neutral pH\n",
    "\n",
    "            # Parameters\n",
    "            g = np.array([1.0, 1.0])  # Growth rates for species 1 and 2\n",
    "            l = 0.7  # Leakage fraction\n",
    "            omega = np.array([1.0, 1.0, 3.0])  # Decay rate of resources; waste decays faster\n",
    "\n",
    "            # Initial conditions\n",
    "            initial_N = np.array([1.5, 1.5])  # Initial population sizes for species 1 and 2\n",
    "            initial_R = np.array([1.0, 1.0, 0.0])  # Initial resource levels for resources 1, 2, and 3\n",
    "            initial_conditions = np.concatenate([initial_N, initial_R])\n",
    "\n",
    "            # Key control parameters.\n",
    "            kappa = np.array([20.0, 0.0, 0.0])  # Supply rates for resources 1, 2, and 3\n",
    "            m = np.array([1.0, 1.0])  # Maintenance energies for species 1 and 2\n",
    "\n",
    "            m_old = m.copy()\n",
    "            kappa_old = kappa.copy()\n",
    "            c_old = c.copy()\n",
    "\n",
    "            # Time grid for integration\n",
    "            t = np.linspace(0, 300, 500)\n",
    "\n",
    "            # Solve the differential equations\n",
    "            solution = odeint(microbial_model, initial_conditions, t, args=(g, l, c, e, m, kappa, omega, D))\n",
    "\n",
    "            # Extract the results\n",
    "            N1, N2 = solution[:, 0], solution[:, 1]\n",
    "            R1, R2, R3 = solution[:, 2], solution[:, 3], solution[:, 4]\n",
    "\n",
    "        # If succeeds\n",
    "        m_new = m.copy()\n",
    "        kappa_new = kappa.copy()\n",
    "\n",
    "        dpH = 0.05\n",
    "        new_pH = old_pH - dpH\n",
    "        c = sampleC(e, pH=new_pH)   # Consumption matrix at new pH\n",
    "\n",
    "        # Solve the differential equations\n",
    "        solution = odeint(microbial_model, initial_conditions, t, args=(g, l, c, e, m, kappa, omega, D))\n",
    "\n",
    "        # Extract the results\n",
    "        N1f, N2f = solution[:, 0], solution[:, 1]\n",
    "        R1f, R2f, R3f = solution[:, 2], solution[:, 3], solution[:, 4]\n",
    "\n",
    "        delN = np.array([N1f[-1] - N1[-1], N2f[-1] - N2[-1]])\n",
    "        delR  = np.array([R1f[-1] - R1[-1], R2f[-1] - R2[-1]])\n",
    "        this_delNs.append(delN)\n",
    "\n",
    "    delNs[deg_generalism] = this_delNs.copy()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Create a scatter plot\n",
    "plt.figure(figsize=(5, 5))\n",
    "\n",
    "# Define colors for each key\n",
    "colors = ['cornflowerblue', 'indianred']\n",
    "\n",
    "# Plot each key with a different color\n",
    "for i, (key, points) in enumerate(delNs.items()):\n",
    "    for point in points:\n",
    "        plt.scatter(-point[0], -point[1], color=colors[i], s=200, lw=0.6, \n",
    "                    edgecolors='black', label=f'key={key}')\n",
    "# plt.xlim(-0.20, 0.20)\n",
    "# plt.ylim(-0.20, 0.20)\n",
    "# Add labels and legend\n",
    "plt.xlabel(r'$\\delta N_1$')\n",
    "plt.ylabel(r'$\\delta N_2$')\n",
    "\n",
    "plt.savefig('comp_coop_figs/gen_spec_statistics_broad.svg')\n",
    "\n",
    "# Show plot\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "ces",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.11"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> code_to_submit/disentangle_comp_coop.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "2e8d47e7-83e5-41e1-a13a-d76533f3d75c",
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import seaborn as sns\n",
    "from sklearn.decomposition import PCA, TruncatedSVD\n",
    "from sklearn.manifold import TSNE\n",
    "from sklearn.cluster import KMeans, AgglomerativeClustering\n",
    "from sklearn.cluster import k_means\n",
    "from sklearn.linear_model import LinearRegression, Ridge, Lasso, ElasticNet\n",
    "from sklearn.metrics import r2_score, make_scorer, homogeneity_score, accuracy_score\n",
    "from sklearn.pipeline import make_pipeline\n",
    "from sklearn.preprocessing import StandardScaler\n",
    "from matplotlib.backends import backend_pdf as bpdf\n",
    "from scipy import stats\n",
    "from sklearn.svm import SVC\n",
    "from sklearn.model_selection import GroupShuffleSplit, GridSearchCV, LeaveOneOut\n",
    "import pickle\n",
    "from scipy.spatial.distance import *\n",
    "from math import log10, floor\n",
    "from community_simulator.visualization import StackPlot\n",
    "from community_simulator.usertools import a_default,MakeMatrices,MakeParams,MakeInitialState,MakeConsumerDynamics,MakeResourceDynamics, BinaryRandomMatrix\n",
    "from community_simulator import Community\n",
    "from scipy.spatial.distance import pdist, squareform\n",
    "from add_noise import *\n",
    "from community_simulator.analysis import MakeFlux\n",
    "colors = sns.color_palette()*20\n",
    "markers = ['o','s','D','.']*20\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "8ed3a610",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'1.1.5'"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "pd.__version__"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "id": "0ff846ed-6088-444f-bcfc-f2dfb1747894",
   "metadata": {},
   "source": [
    "# Simulations"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "6fb4258f",
   "metadata": {},
   "outputs": [],
   "source": [
    "a_current = {'sampling':'Binary', #{'Gaussian','Binary','Gamma'} specifies choice of sampling algorithm\n",
    "          'SA': 100*np.ones(1), #Number of species in each specialist family (here, 3 families of 60 species)\n",
    "          'MA': np.array([50,1]), #Number of resources in each class \n",
    "          'Sgen': 0, #Number of generalist species (unbiased sampling over alll resource classes)\n",
    "          'muc': 10, #Mean sum of consumption rates (used in all models)\n",
    "          'sigc': 5, #Standard deviation of sum of consumption rates for Gaussian and Gamma models\n",
    "          'q': 0.0, #Preference strength of specialist families (0 for generalist and 1 for specialist)\n",
    "          'c0':0.0, #Sum of background consumption rates in binary model\n",
    "          'c1':1., #Specific consumption rate in binary model\n",
    "          'l':0.0, #Leakage fraction\n",
    "          'fs':0.9, #Fraction of secretion flux with same resource type\n",
    "          'fw':0.05, #Fraction of secretion flux to 'waste' resource\n",
    "          'sparsity':0.1, #Effective sparsity of metabolic matrix (between 0 and 1)\n",
    "          'n_wells':1, #Number of independent wells\n",
    "          'S':100, #Number of species per well (randomly sampled from the pool of size Stot = sum(SA) + Sgen)\n",
    "          'food':0, #index of food source (when a single resource is supplied externally)\n",
    "          'R0_food':100, #unperturbed fixed point for supplied food\n",
    "          'regulation':'independent', #metabolic regulation (see dRdt)\n",
    "          'symmetric':'on', # whether C=E\n",
    "          'response':'type I', #functional response (see dRdt)\n",
    "          'supply':'external' #resource supply (see dRdt)\n",
    "         }"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "9cf25eb0-31d1-4463-aad7-b1e64f18018d",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/akshit/Library/CloudStorage/Dropbox-MIT/community-simulator-master/community_simulator/usertools.py:252: RuntimeWarning: divide by zero encountered in true_divide\n",
      "  p = pd.Series(np.ones(M)*(1-assumptions['fs']-assumptions['fw'])/(M-MA-M_waste),index = DT.keys())\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# S = 50\n",
    "a = a_current.copy()\n",
    "thresh = 1e-3\n",
    "# a['l'] = 0.7\n",
    "# a['MA'] = [50,1,1]\n",
    "# a['SA'] = [40,5,5]\n",
    "# a['Sgen'] = 0\n",
    "# a['muc'] = 40\n",
    "# M = np.sum(a['MA'])\n",
    "# a['S'] = S\n",
    "# a['food'] = 0\n",
    "# a['R0_food'] = 200\n",
    "# a['fw'] = 0.4\n",
    "# a['fs'] = 0.4\n",
    "# a['waste_type']=1\n",
    "# a['sparsity'] = 0.1\n",
    "# a['n_wells'] = 1\n",
    "# a['q'] = 0.8\n",
    "# a['supply'] = 'external'\n",
    "# a['Stot'] = np.sum(a['SA'])\n",
    "a['M'] = np.sum(a['MA'])\n",
    "M = a['M']\n",
    "S = a['S']\n",
    "\n",
    "params = MakeParams(a)\n",
    "init_state = MakeInitialState(a)\n",
    "init_state[0]['W0'] = 1\n",
    "params['R0'] = np.ones(M) * 2.0\n",
    "init_state[1]['W0'] = 10.0\n",
    "\n",
    "def dNdt(N,R,params):\n",
    "    return MakeConsumerDynamics(a)(N,R,params)\n",
    "def dRdt(N,R,params):\n",
    "    return MakeResourceDynamics(a)(N,R,params)\n",
    "dynamics = [dNdt,dRdt]\n",
    "\n",
    "plate = Community(init_state,dynamics,params)\n",
    "t,N,R = plate.TestWell(T=500,log_time=False,T0=1,ns=200)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "id": "dd245d8d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([ 3.83199474e-13, -4.91713808e-08,  4.50150290e-14, -2.27174603e-17,\n",
       "        2.49820014e-11, -1.08517768e-17, -6.69165140e-16,  5.83776558e-14,\n",
       "        8.60014851e+00, -6.54455828e-18, -2.52347380e-08, -1.40421520e-12,\n",
       "       -6.31121847e-11, -1.39827333e-17,  9.81135134e-15, -1.66602465e-16,\n",
       "        9.00759499e-14, -8.75982668e-16,  1.64318646e-12, -2.50120139e-10,\n",
       "        2.47235144e-13, -6.24093416e-10,  5.67946560e+00,  1.14803305e-16,\n",
       "        1.75665994e+00,  2.69916283e-17,  9.25578223e-17,  3.51847333e-13,\n",
       "        1.69246776e-14,  1.53318063e+00,  5.61863589e-01,  4.77410270e-12,\n",
       "        3.54710344e-11,  1.98213981e-16,  9.87632664e+00,  2.22143427e-12,\n",
       "       -7.69836724e-19,  2.28911337e-14,  5.85897024e-01,  4.63065050e-15,\n",
       "       -7.71162923e-14, -7.87791510e-18, -8.39163283e-16, -1.43432061e-15,\n",
       "        4.53546471e-17,  6.48611039e-19,  7.56427282e-19,  1.77801442e-07,\n",
       "        3.45592823e+00,  9.22685575e-05,  6.01519728e-11, -2.10064866e-18,\n",
       "        9.77906407e-01, -1.88457398e-12,  1.84890129e-13,  3.98280785e-12,\n",
       "        4.64290235e+00,  6.03727826e+00, -1.11610097e-09, -1.03525306e-15,\n",
       "        1.78782674e-13, -6.32889869e-13, -1.36900944e-11,  2.86818643e+00,\n",
       "        6.64774538e-19,  4.05392601e-14,  3.18555701e-03,  4.83793662e-14,\n",
       "        4.72954823e-11,  4.45877356e-18, -6.74703445e-10,  8.52991218e-17,\n",
       "        2.66190889e-13, -1.48955940e-17,  7.05745065e+00,  7.47153223e-13,\n",
       "       -2.62580211e-07, -9.08601360e-13,  1.15509881e+01,  8.70596117e-13,\n",
       "        6.43603822e-15,  3.80811782e-14,  3.37998944e-15, -3.61971484e-10,\n",
       "        1.33509307e+01,  5.73335806e-12, -5.34351107e-18,  7.10999244e-17,\n",
       "       -3.29582691e-09,  1.91525560e+00,  4.55286033e-14, -1.24073198e-08,\n",
       "        5.11963495e-17, -4.21416043e-16,  1.13350350e-11, -7.69018353e-16,\n",
       "        6.66781006e-14,  1.90999834e-16,  1.24847082e-16,  1.74326629e+01])"
      ]
     },
     "execution_count": 37,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "N[-1,:]"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "id": "84822045-a6c7-464e-8f12-ee04ad8d6bf7",
   "metadata": {},
   "source": [
    "### Steady state"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "id": "d4cef302-5f69-4fd3-bec3-d513ff965feb",
   "metadata": {},
   "outputs": [],
   "source": [
    "plate.SteadyState()"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "id": "29b54b14-3f1b-4f70-b182-d90b679235b5",
   "metadata": {},
   "source": [
    "# CRM matrices"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "id": "df4244a3-5537-4e58-a896-ed9dd3b09705",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x400 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig,ax=plt.subplots(figsize=(4,4))\n",
    "sns.heatmap(params['c'],cmap='YlOrRd',vmin=0,square=True,xticklabels=False,yticklabels=False,cbar=True,ax=ax)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "id": "d10ea0fb",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x400 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig,ax=plt.subplots(figsize=(4,4))\n",
    "sns.heatmap(params['D'],cmap='YlOrRd',vmin=0,square=True,xticklabels=False,yticklabels=False,cbar=True,ax=ax)\n",
    "plt.show()"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "id": "3fcb8ea8-6a93-43d7-b1a6-5767cf94314a",
   "metadata": {},
   "source": [
    "# Cooperative alpha matrix"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "id": "8de1e658-460d-4398-8ef4-9fca5c138efc",
   "metadata": {},
   "outputs": [],
   "source": [
    "def GiveAlphaK(a, params, plate, M):\n",
    "    thresh = 1e-3\n",
    "    alpha_master = pd.DataFrame(np.zeros((np.sum(a['SA'])+a['Sgen'],np.sum(a['SA'])+a['Sgen'])),index=plate.N.index,columns=plate.N.index)\n",
    "    well = 'W0'\n",
    "    Q = np.eye(M) - params['D']*params['l']\n",
    "    A = np.eye(M) + Q*(params['c'].T.dot(plate.N[well].values))\n",
    "    Ainv = pd.DataFrame(np.linalg.inv(A),index=A.index,columns=A.keys())\n",
    "    alpha_full = (params['c']*(1-params['l'])).dot(Ainv).dot(Q).dot((params['c']*plate.R[well].values).T)\n",
    "    alpha = alpha_full.loc[plate.N[well]>thresh]\n",
    "    alpha = alpha.T.loc[plate.N[well]>thresh].T\n",
    "    K_full = alpha_full.dot(plate.N[well])\n",
    "    K = K_full.loc[plate.N[well]>thresh]\n",
    "    cluster_full_true = alpha_full.index.levels[0][alpha_full.index.codes[0]]\n",
    "    cluster_full_true = np.asarray([int(cluster_full_true[k][1]) for k in range(len(cluster_full_true))])\n",
    "    cluster_true = alpha.index.levels[0][alpha.index.codes[0]]\n",
    "    cluster_true = np.asarray([int(cluster_true[k][1]) for k in range(len(cluster_true))])\n",
    "\n",
    "    return alpha, K, cluster_true"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "id": "ae6ea126",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "alpha, K, cluster_true = GiveAlphaK(a, params, plate, M)\n",
    "\n",
    "fig,ax = plt.subplots()\n",
    "#sns.heatmap((alpha.T/np.diag(alpha)).T,cmap='RdBu_r',vmin=-1,vmax=1,ax=ax)\n",
    "sns.heatmap((alpha.T/K).T,cmap='RdBu_r',ax=ax,vmin=-.08,vmax=.08)\n",
    "pdf = bpdf.PdfPages('comp_coop_figs/alpha_cooperative.pdf')\n",
    "pdf.savefig(fig)\n",
    "pdf.close()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6cb0ab5f",
   "metadata": {},
   "source": [
    "## Competitive alpha matrix for linear resource model"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "id": "16206702",
   "metadata": {},
   "outputs": [],
   "source": [
    "from scipy.integrate import odeint"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "id": "6a83f37b",
   "metadata": {},
   "outputs": [],
   "source": [
    "def comptt_model_dynamics(curr_state, t, params, K_supply):\n",
    "    N = curr_state[:S]\n",
    "    R = curr_state[S:]\n",
    "    C = params['c']\n",
    "    m = params['m']\n",
    "\n",
    "    # Species growth term\n",
    "    growth_term = (C @ R) - m\n",
    "    \n",
    "    # Resource consumption and production term\n",
    "    consumption_term = N @ (C * R)\n",
    "\n",
    "    # Differential equations\n",
    "    dN = N * params['g'] * (growth_term)\n",
    "    dR = K_supply - params['w'] * R - consumption_term\n",
    "\n",
    "    return np.concatenate([dN, dR])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "id": "7f07f6d8",
   "metadata": {},
   "outputs": [],
   "source": [
    "t = np.linspace(0, 200, 1000)\n",
    "K_supply = 2.0 * np.ones(M)\n",
    "K_supply[-1] = 0.0\n",
    "init_conds = np.concatenate([init_state[0], init_state[1]]).flatten()\n",
    "solution = odeint(comptt_model_dynamics, init_conds, t, args=(params, K_supply))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "id": "8a15d8da",
   "metadata": {},
   "outputs": [],
   "source": [
    "Nf = solution[-1,:S]\n",
    "Rf = solution[-1,S:]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ecb8154e",
   "metadata": {},
   "source": [
    "$$A_{ij} =[CQ^{-1}E]_{ij} = \\sum_{\\alpha} {g_i \\mathrm{w}_{i \\alpha} c_{i \\alpha} c_{j \\alpha} R^*_\\alpha \\over \\omega_\\alpha^{eff}}$$\n",
    "\n",
    "where\n",
    "\n",
    "$$ \\omega_\\alpha ^{eff}= \\omega + f_\\alpha $$\n",
    "\n",
    "and \n",
    "\n",
    "$$ f_\\alpha=\\sum_i c_{i \\alpha}N_i^\\ast"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "id": "5976c4aa",
   "metadata": {},
   "outputs": [],
   "source": [
    "def GiveAlphaK_Comptt(a, params, plate, M):\n",
    "    thresh = 1e-2\n",
    "    alpha_master = pd.DataFrame(np.zeros((np.sum(a['SA'])+a['Sgen'],np.sum(a['SA'])+a['Sgen'])),index=plate.N.index,columns=plate.N.index)\n",
    "    f_alpha = (params['c'].T).dot(Nf)\n",
    "    w_eff_alpha = params['w'] + f_alpha\n",
    "    alpha_full = (params['c'] * ((Rf/w_eff_alpha))).dot(params['c'].T)\n",
    "    alpha = alpha_full.loc[Nf>thresh]\n",
    "    alpha = alpha.T.loc[Nf>thresh].T\n",
    "    K_full = alpha_full.dot(Nf)\n",
    "    K = K_full.loc[Nf>thresh]\n",
    "    cluster_full_true = alpha_full.index.levels[0][alpha_full.index.codes[0]]\n",
    "    cluster_full_true = np.asarray([int(cluster_full_true[k][1]) for k in range(len(cluster_full_true))])\n",
    "    cluster_true = alpha.index.levels[0][alpha.index.codes[0]]\n",
    "    cluster_true = np.asarray([int(cluster_true[k][1]) for k in range(len(cluster_true))])\n",
    "\n",
    "    return alpha, K, cluster_true"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "id": "e1ee5de3",
   "metadata": {},
   "outputs": [],
   "source": [
    "alpha_comp, K_comp, cluster_full_true = GiveAlphaK_Comptt(a, params, plate, M)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "id": "c98656c0",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "F0  S4     0.012987\n",
       "    S9     0.011499\n",
       "    S14    0.012396\n",
       "    S22    0.009998\n",
       "    S27    0.008208\n",
       "    S33    0.009257\n",
       "    S41    0.013736\n",
       "    S46    0.010695\n",
       "    S47    0.010727\n",
       "    S55    0.013877\n",
       "    S59    0.009177\n",
       "    S64    0.011206\n",
       "    S75    0.012416\n",
       "    S78    0.009542\n",
       "    S84    0.009264\n",
       "    S85    0.009633\n",
       "    S87    0.010498\n",
       "    S95    0.012534\n",
       "dtype: float64"
      ]
     },
     "execution_count": 50,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "alpha_comp.mean()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "id": "10a8c1a6",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig,ax = plt.subplots()\n",
    "#sns.heatmap((alpha.T/np.diag(alpha)).T,cmap='RdBu_r',vmin=-1,vmax=1,ax=ax)\n",
    "sns.heatmap((alpha_comp.T).T,cmap='RdBu_r',ax=ax,vmin=-.07,vmax=.07)\n",
    "pdf = bpdf.PdfPages('comp_coop_figs/alpha_competitive.pdf')\n",
    "pdf.savefig(fig)\n",
    "pdf.close()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ca3c48bd",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

